Nicely structured positive bases with maximal cosine measure

The properties of positive bases make them a useful tool in derivative-free optimization (DFO) and an interesting concept in mathematics. The notion of the \emph{cosine measure} helps to quantify the quality of a positive basis. It provides information on how well the vectors in the positive basis uniformly cover the space considered. The number of vectors in a positive basis is known to be between $n+1$ and $2n$ inclusively. When the number of vectors is strictly between $n+1$ and $2n$, we say that it is an intermediate positive basis. In this paper, the structure of intermediate positive bases with maximal cosine measure is investigated. The structure of an intermediate positive basis with maximal cosine measure over a certain subset of positive bases is provided. This type of positive bases has a simple structure that makes them easy to generate with a computer software.

==> constraintCosmeasure.m <==
%The constraint  used  in cosmeasure.m
function [c,ceq] = constraintCosmeasure(x)
c =[];
ceq = norm(x)-1;
end


==> cosmeasure.m <==
%Author: Gabriel Jarry-Bolduc
%Date Created: January 17, 2019.

%This function calculates the cosine measure  of a set entered in matrix
%form in R^n. The set does not necessarily need to be a pspan.
% We use the built in function fminimax to facilitate things.

%Input: A set in matrix form with non zero columns.
%Output: 
%CosineMeasureValue: The cosine measure.
%u: the vector u associated to the cosine measure.
%Dotproduct: vector of the dot product u^T d_i.

% Recall the def of cosine measure: min_{u \neq 0} max_{d \in D} u^T*d,
% where u and d are unit vectors.
function [CosineMeasureValue u Dotproduct]= cosmeasure(Set,x0)
[n col]=size(Set);
for iter=1:col
    normVec=norm(Set(:,iter));
    if normVec==0
        error('the set contains a zero vector! Me no liky!');
    end
    SetNormalized(:,iter)=Set(:,iter)./normVec;
end
if nargin<2 || isempty(x0)
    m=500000;
    ArrayRandomVec=zeros(n,m);
    for iter5=1:m      %Looking for a good starting vector
        RandomVec=randi([-10 10],n,1); 
        RandomVecNorm=RandomVec/norm(RandomVec);
        DotProductVec5=RandomVecNorm'*SetNormalized;
        MaxElement(iter5)=max(DotProductVec5);
        ArrayRandomVec(:,iter5)=RandomVecNorm;
    end
    
    [Min I]=min(MaxElement);
    x0=ArrayRandomVec(:,I);
end
[rowu colu]=size(x0);
% Check that the input u0 is a unit vector and a column vector
if (isequal(norm(x0),1)==0)
  x0=x0/norm(x0);
end
if (n~=rowu || colu~=1)
    error('u0 must be a column vector of size n')
end    
%% We set up the built in function fminimax
F=@(x)x'*SetNormalized;
nonlconstraint=@(x)constraintCosmeasure(x);
options = optimoptions('fminimax','Display','notify');
[exe fval maxfval]=fminimax(F,x0,[],[],[],[],[],[],nonlconstraint,options);
Dotproduct=fval;
CosineMeasureValue=maxfval;
u=exe;
end



  

==> cosmeasureps.m <==
%Author: Gabriel Jarry-Bolduc
%Date Created: February 1, 2019.
%This function calculates the cosine measure  of a pspanning set of R^n entered in matrix
%form. If the set entered is not pspanning, we return an error message.
%The function pSpanCheck is used to determine if it is pspanning.
%Input: A pspanning set in matrix form with non zero columns.
%Output: CosineMeasureValue: The cosine measure.
%        u: a vector u associated to the cosine measure.
%        Dotproduct: vector of the dot product u^T d_i.
function [CosineMeasureValue u Dotproduct]= cosmeasureps(Set)
[n col]=size(Set);
MaxPbasis_n=[eye(n) -eye(n)];
for iter=1:col %If there is a zero vector in the set, then we replace it.
    normVec=norm(Set(:,iter));
    if normVec==0
        Set(:,iter)=MaxPbasis_n(:,randi([1,2*n],1,1));
        normVec=norm(Set(:,iter));
        warning('the set contains a zero vector! Me no liky!');
        fprintf('The zero vector was replaced by \n');
        disp(Set(:,iter));
    end
    SetNormalized(:,iter)=Set(:,iter)./normVec;
end
pSpanTF=pSpanCheck(SetNormalized);
if pSpanTF==0
    error('The set is not pspanning');
else
        V=[1:col];
        CombMatrix=nchoosek(V,n);
        comb=nchoosek(col,n);
        exe=zeros(n,comb);
        fval=zeros(col,comb);
        maxfval=zeros(1,comb);
        gamma=zeros(1,comb);
        X=zeros(n,comb);
        GoodGamma=Inf*ones(1,comb);
    for i=1:comb
       SubMatrix=SetNormalized(:,CombMatrix(i,:));
       SubMatrixTrans=SubMatrix';
       gamma(1,i)=gam(SubMatrix);
       MatrixAug=[SubMatrix' gamma(1,i)*ones(n,1)];
       R=rref(MatrixAug);
       X(:,i)=R(:,n+1);
       normX=norm(X(:,i));
       if abs(normX-1)>=0.01
           continue;
       end
       DotProdVect=X(:,i)'*SetNormalized;
       MaxDP=max(DotProdVect);
       if abs(MaxDP-gamma(1,i))<=0.1
           GoodGamma(1,i)=gamma(1,i);
       end
    end
    [Min I]=min(GoodGamma);
    CosineMeasureValue=Min;
    u=X(:,I);
    Dotproduct=u'*SetNormalized;       
end
    



  


==> pSpanCheck.m <==
%Author: Gabriel Jarry-Bolduc
%Date Created: January 10, 2019.
%This function returns 1 if the matrix entered is a pspanning set of R^n 
%and 0 otherwise
function [IsItPSpan] = pSpanCheck(A)
%% Check that the number of columns is greater or equal to n+1 
[n col]=size(A);
if (col<n+1)
    IsItPSpan=0;
end
%% Find the rref of A
rrefOfA=rref(A);
%% Check if A is a pSpan
% Theorem 1: D in R^{nxm} is a pSpan of R^n if and only if 
%[d'_1 \dots d'_n]=I_n and there exist scalars alpha_i >=0  
%such that Sum_{i=n+1}^{m} alpha_i d'_i <=-1, where
% d'_i is a column of the rref(D)=D'.
%Theorem 2: If A is a pspan then there is a negative entry in every row of
%an echelon form of A.
TrueFalseVector=zeros(n+1,1); %Initialize  TrueFalse vector
B=rrefOfA([1:n],[1:n]);%the submatrix B of A is supposed to be equal to I_n
if (B==eye(n))
    TrueFalseVector(n+1,1)=1; 
end
% now we check if there is a negative entry in every row
% If not then it is not a pspan.
m=col-n;
for i=1:n
    Rowi=rrefOfA(i,[n+1:col]);
    for j=1:m
        if Rowi(j)<0
            TrueFalseVector(i,1)=1;
        end
    end
end
%% Set the output to 1 if it is Pspanning and 0 otherwise
TF=isequal(TrueFalseVector,ones(n+1,1));
if TF==0 %The set  is not a pspan  by Prop7.3 Regis (Theorem 2)
  IsItPSpan=0;
elseif TF==1 % We check Theorem 1.
    U=rrefOfA([1:n],[n+1:col]);  
    fun=@(x)x*ones(m,1);
    x0=2*ones(1,m);
    SumVec=@(x)sum(x.*U,2);
    lb=zeros(m,1);
    ub=Inf*[ones(m,1)];
    options = optimoptions('fmincon','Display','notify');
    [exe fval]=fmincon(fun,x0,U,-ones(n,1),[],[],lb,ub,[],options);
    if fval>0
        if(SumVec(exe)<=-1)
            IsItPSpan=1;   
        else
            IsItPSpan=0;
        end
    else
        IsItPspan=0;
    end
end


